See and Think: Embodied Agent in Virtual Environment

Large language models (LLMs) have achieved impressive pro-gress on several open-world tasks. Recently, using LLMs to build embodied agents has been a hotspot. This paper proposes STEVE, a comprehensive and visionary embodied agent in the Minecraft virtual environment. STEVE comprises three key components: vision perception, language instruction, and code action. Vision perception involves interpreting visual information in the environment, which is then integrated into the LLMs component with agent state and task instruction. Language instruction is responsible for iterative reasoning and decomposing complex tasks into manageable guidelines. Code action generates executable skill actions based on retrieval in skill database, enabling the agent to interact effectively within the Minecraft environment. We also collect STEVE-21K dataset, which includes 600+ vision-environment pairs, 20K knowledge question-answering pairs, and 200+ skill-code pairs. We conduct continuous block search, knowledge question and answering, and tech tree mastery to evaluate the performance. Extensive experiments show that STEVE achieves at most 1.5x faster unlocking key tech trees and 2.5x quicker in block search tasks.

==> skills/cookSevenRawPorkchops.js <==
async function cookSevenRawPorkchops(bot) {
  // Check if there is a furnace in the inventory or nearby
  let furnace = bot.inventory.findInventoryItem(mcData.itemsByName["furnace"].id);
  if (!furnace) {
    furnace = bot.findBlock({
      matching: mcData.blocksByName["furnace"].id,
      maxDistance: 32
    });
  }

  // Place the furnace near the player if it's not already placed
  const furnacePosition = bot.entity.position.offset(1, 0, 0);
  const furnaceBlock = bot.blockAt(furnacePosition);
  if (!furnaceBlock || furnaceBlock.name !== "furnace") {
    await placeItem(bot, "furnace", furnacePosition);
  }

  // Check if there are 7 raw porkchops in the inventory
  let rawPorkchops = bot.inventory.findInventoryItem(mcData.itemsByName["porkchop"].id);
  if (!rawPorkchops || rawPorkchops.count < 7) {
    // Collect raw porkchops by killing pigs
    const pigsToKill = 7 - (rawPorkchops ? rawPorkchops.count : 0);
    for (let i = 0; i < pigsToKill; i++) {
      await killMob(bot, "pig", 300);
    }
    rawPorkchops = bot.inventory.findInventoryItem(mcData.itemsByName["porkchop"].id);
  }

  // Smelt 7 raw porkchops using coal as fuel
  await smeltItem(bot, "porkchop", "coal", 7);
  bot.chat("7 raw porkchops cooked.");
}

==> skills/craftBed.js <==
async function craftBed(bot) {
  // Check if there is a crafting table in the inventory or nearby
  let craftingTable = bot.inventory.findInventoryItem(mcData.itemsByName["crafting_table"].id);
  if (!craftingTable) {
    craftingTable = bot.findBlock({
      matching: mcData.blocksByName["crafting_table"].id,
      maxDistance: 32
    });
    if (!craftingTable) {
      // Mine oak logs and craft oak planks
      await mineBlock(bot, "oak_log", 1);
      await craftItem(bot, "oak_planks", 2);
      // Craft a crafting table using oak planks
      await craftItem(bot, "crafting_table", 1);
    }
  }

  // Find a suitable position to place the crafting table if it's not already placed
  const tablePosition = bot.entity.position.offset(1, 0, 0);
  const tableBlock = bot.blockAt(tablePosition);
  if (!tableBlock || tableBlock.name !== "crafting_table") {
    if (tableBlock && tableBlock.name === "lily_of_the_valley") {
      // Find a different position to place the crafting table
      const newPosition = bot.entity.position.offset(-1, 0, 0);
      await placeItem(bot, "crafting_table", newPosition);
    } else {
      await placeItem(bot, "crafting_table", tablePosition);
    }
  }

  // Check if there are enough wool blocks in the inventory
  let wool = bot.inventory.findInventoryItem(mcData.itemsByName["white_wool"].id);
  if (!wool || wool.count < 3) {
    // Find a sheep and use shears to collect wool
    bot.chat("Finding a sheep to collect wool...");
    const sheep = await exploreUntil(bot, new Vec3(1, 0, 1), 60, () => {
      const sheep = bot.nearestEntity(entity => {
        return entity.name === "sheep" && entity.position.distanceTo(bot.entity.position) < 32;
      });
      return sheep;
    });
    await bot.pathfinder.goto(new GoalGetToBlock(sheep.position.x, sheep.position.y, sheep.position.z));
    await bot.equip(mcData.itemsByName["shears"].id, "hand");
    await bot.useOn(sheep);
    wool = bot.inventory.findInventoryItem(mcData.itemsByName["white_wool"].id);
  }

  // Check if there are enough wooden planks in the inventory
  let oakPlanks = bot.inventory.findInventoryItem(mcData.itemsByName["oak_planks"].id);
  if (!oakPlanks || oakPlanks.count < 3) {
    // Mine oak logs and craft oak planks
    bot.chat("Mining oak logs to craft oak planks...");
    await mineBlock(bot, "oak_log", 1);
    bot.chat("Crafting oak planks...");
    await craftItem(bot, "oak_planks", 1);
  }

  // Craft a bed using the wool blocks and wooden planks
  bot.chat("Crafting a bed...");
  await craftItem(bot, "white_bed", 1);
  bot.chat("Bed crafted.");
}

==> skills/craftPaper.js <==
async function findSuitablePosition(bot) {
  const offsets = [new Vec3(1, 0, 0), new Vec3(-1, 0, 0), new Vec3(0, 0, 1), new Vec3(0, 0, -1)];
  for (const offset of offsets) {
    const position = bot.entity.position.offset(offset.x, offset.y, offset.z);
    const block = bot.blockAt(position);
    if (block.name === "air" || block.name === "water") {
      const belowBlock = bot.blockAt(position.offset(0, -1, 0));
      if (belowBlock.name !== "air" && belowBlock.name !== "water") {
        return position;
      }
    }
  }
  return null;
}

async function craftPaper(bot) {
  // Check if there are enough sugar canes in the inventory
  const sugarCanes = bot.inventory.findInventoryItem(mcData.itemsByName.sugar_cane.id);
  if (!sugarCanes || sugarCanes.count < 3) {
    // Explore the area to find more sugar canes
    await exploreUntil(bot, new Vec3(1, 0, 1), 60, () => {
      const sugarCane = bot.findBlock({
        matching: mcData.blocksByName.sugar_cane.id,
        maxDistance: 32
      });
      return sugarCane;
    });

    // Mine the sugar canes
    await mineBlock(bot, "sugar_cane", 3 - (sugarCanes ? sugarCanes.count : 0));
  }

  // Check if there is a crafting table nearby or in the inventory
  const craftingTable = bot.findBlock({
    matching: mcData.blocksByName.crafting_table.id,
    maxDistance: 32
  }) || bot.inventory.findInventoryItem(mcData.itemsByName.crafting_table.id);

  // If not, craft a crafting table using the oak_log in the inventory
  if (!craftingTable) {
    await craftItem(bot, "crafting_table", 1);
  }

  // Find a suitable position to place the crafting table if it's not already placed
  const craftingTableBlock = bot.findBlock({
    matching: mcData.blocksByName.crafting_table.id,
    maxDistance: 32
  });
  let craftingTablePosition;
  if (!craftingTableBlock) {
    craftingTablePosition = await findSuitablePosition(bot);
    if (!craftingTablePosition) {
      bot.chat("No suitable position found to place the crafting table.");
      return;
    }
  } else {
    craftingTablePosition = craftingTableBlock.position;
  }

  // Place the crafting table at the suitable position
  await placeItem(bot, "crafting_table", craftingTablePosition);

  // Craft 3 paper using the sugar canes
  await craftItem(bot, "paper", 1);
  bot.chat("3 paper crafted.");
}

==> skills/craftShieldImproved.js <==
async function craftShieldImproved(bot) {
  // Check if there are enough oak planks in the inventory
  let oakPlanksCount = bot.inventory.count(mcData.itemsByName.oak_planks.id);

  // If not, check if there are enough oak logs in the inventory
  if (oakPlanksCount < 6) {
    let oakLogsCount = bot.inventory.count(mcData.itemsByName.oak_log.id);
    const planksToCraft = Math.ceil((6 - oakPlanksCount) / 4);

    // If not, explore to find and mine oak logs
    if (oakLogsCount < planksToCraft) {
      await exploreUntil(bot, new Vec3(1, 0, 1), 60, () => {
        const oak_log = bot.findBlock({
          matching: mcData.blocksByName["oak_log"].id,
          maxDistance: 32
        });
        return oak_log;
      });
      await mineBlock(bot, "oak_log", planksToCraft - oakLogsCount);
      bot.chat("Collected oak logs.");
    }

    // Craft oak planks from oak logs
    await craftItem(bot, "oak_planks", planksToCraft);
    bot.chat("Crafted oak planks.");
    oakPlanksCount = bot.inventory.count(mcData.itemsByName.oak_planks.id);
  }

  // Check if there are enough iron ingots in the inventory
  let ironIngotsCount = bot.inventory.count(mcData.itemsByName.iron_ingot.id);

  // If not, explore to find and mine iron ores
  if (ironIngotsCount < 1) {
    await exploreUntil(bot, new Vec3(0, -1, 0), 60, () => {
      const iron_ore = bot.findBlock({
        matching: mcData.blocksByName["iron_ore"].id,
        maxDistance: 32
      });
      return iron_ore;
    });
    await mineBlock(bot, "iron_ore", 1);
    bot.chat("Collected iron ores.");

    // Smelt iron ores into iron ingots
    await smeltItem(bot, "iron_ore", "coal", 1);
    bot.chat("Smelted iron ores into iron ingots.");
  }

  // Place the crafting table near the bot
  const craftingTablePosition = bot.entity.position.offset(1, 0, 0);
  await placeItem(bot, "crafting_table", craftingTablePosition);

  // Craft a shield using the crafting table
  await craftItem(bot, "shield", 1);
  bot.chat("Crafted a shield.");
}

==> skills/craftShieldWithIron.js <==
async function craftShieldWithIron(bot) {
  // Check if we have enough spruce planks
  const sprucePlankCount = bot.inventory.count(mcData.itemsByName.spruce_planks.id);
  if (sprucePlankCount < 6) {
    // Mine 3 more spruce planks
    await mineBlock(bot, "spruce_log", 3);
    // Craft spruce planks from spruce logs
    await craftItem(bot, "spruce_planks", 3);
    bot.chat("Spruce planks crafted.");
  }

  // Check if we have enough iron ingots
  const ironIngotCount = bot.inventory.count(mcData.itemsByName.iron_ingot.id);
  if (ironIngotCount < 1) {
    // Mine iron ore
    await mineBlock(bot, "iron_ore", 1);
    bot.chat("Iron ore mined.");

    // Place a furnace if it's not already placed
    const furnacePosition = bot.entity.position.offset(1, -1, 0);
    const furnaceBlock = bot.blockAt(furnacePosition);
    if (!furnaceBlock || furnaceBlock.name !== "furnace") {
      await placeItem(bot, "furnace", furnacePosition);
      bot.chat("Furnace placed.");
    }

    // Smelt iron ore into iron ingot using a furnace
    await smeltItem(bot, "raw_iron", "coal", 1);
    bot.chat("Iron ingot smelted.");
  }

  // Place the crafting table if it's not already placed
  const craftingTablePosition = bot.entity.position.offset(1, -1, 0);
  const craftingTableBlock = bot.blockAt(craftingTablePosition);
  if (!craftingTableBlock || craftingTableBlock.name !== "crafting_table") {
    await placeItem(bot, "crafting_table", craftingTablePosition);
    bot.chat("Crafting table placed.");
  }

  // Craft the shield using the 6 spruce planks and 1 iron ingot
  await craftItem(bot, "shield", 1);
  bot.chat("Shield crafted.");
}

==> skills/mineFiveLapisOres.js <==
async function mineFiveLapisOres(bot) {
  // Check if the bot has a stone pickaxe, iron pickaxe, or diamond pickaxe in its inventory
  const stonePickaxe = bot.inventory.findInventoryItem(mcData.itemsByName["stone_pickaxe"].id);
  const ironPickaxe = bot.inventory.findInventoryItem(mcData.itemsByName["iron_pickaxe"].id);
  const diamondPickaxe = bot.inventory.findInventoryItem(mcData.itemsByName["diamond_pickaxe"].id);

  // Equip the best pickaxe available
  if (diamondPickaxe) {
    await bot.equip(diamondPickaxe, "hand");
  } else if (ironPickaxe) {
    await bot.equip(ironPickaxe, "hand");
  } else if (stonePickaxe) {
    await bot.equip(stonePickaxe, "hand");
  } else {
    bot.chat("I don't have a stone, iron, or diamond pickaxe to mine lapis ores.");
    return;
  }

  // Explore the underground area to find lapis ores
  const lapisOres = await exploreUntil(bot, new Vec3(0, -1, 0), 60, () => {
    const lapis_ores = bot.findBlocks({
      matching: mcData.blocksByName["lapis_ore"].id,
      maxDistance: 32,
      count: 5
    });
    return lapis_ores.length >= 5 ? lapis_ores : null;
  });

  // Mine 5 lapis ores using the equipped pickaxe
  if (lapisOres) {
    await mineBlock(bot, "lapis_ore", 5);
    bot.chat("5 lapis ores mined.");
  } else {
    bot.chat("Could not find 5 lapis ores.");
  }
}

==> skills/obtainTenWoodLogs.js <==
async function obtainTenWoodLogs(bot) {
  const logNames = ["oak_log", "birch_log", "spruce_log", "jungle_log", "acacia_log", "dark_oak_log", "mangrove_log"];
  let totalLogs = 0;

  // Check if there are already 10 wood logs in the inventory
  for (const logName of logNames) {
    const logItem = bot.inventory.findInventoryItem(mcData.itemsByName[logName].id);
    if (logItem) {
      totalLogs += logItem.count;
    }
  }
  if (totalLogs >= 10) {
    bot.chat("Already have 10 wood logs in inventory.");
    return;
  }
  const logsNeeded = 10 - totalLogs;
  bot.chat(`Mining ${logsNeeded} wood logs...`);

  // Equip the wooden axe if available in the inventory
  const woodenAxe = bot.inventory.findInventoryItem(mcData.itemsByName["wooden_axe"].id);
  if (woodenAxe) {
    await bot.equip(woodenAxe, "hand");
  }
  for (let i = 0; i < logsNeeded; i++) {
    // Use exploreUntil to find a wood log if not found nearby
    const logBlock = bot.findBlock({
      matching: block => logNames.includes(block.name),
      maxDistance: 32
    });
    if (!logBlock) {
      await exploreUntil(bot, new Vec3(1, 0, 1), 60, () => {
        const foundLog = bot.findBlock({
          matching: block => logNames.includes(block.name),
          maxDistance: 32
        });
        return foundLog;
      });
    }

    // Mine the required number of wood logs using mineBlock
    await mineBlock(bot, logBlock.name, 1);
  }
  bot.chat("Obtained 10 wood logs.");
}

==> skills/smeltTwelveRawCopper.js <==
async function smeltTwelveRawCopper(bot) {
  // Check if the bot has a furnace in its inventory
  const furnaceItem = bot.inventory.findInventoryItem(mcData.itemsByName.furnace.id);
  if (!furnaceItem) {
    // Craft a furnace if not found in the inventory
    await craftItem(bot, "furnace", 1);
    bot.chat("Furnace crafted.");
  }

  // Find a suitable position to place the furnace
  const furnacePosition = bot.entity.position.offset(1, -1, 1);

  // Place the furnace at the found position
  await placeItem(bot, "furnace", furnacePosition);
  bot.chat("Furnace placed.");

  // Check if the bot has enough coal in its inventory to smelt 12 raw copper
  const coalCount = bot.inventory.count(mcData.itemsByName.coal.id);
  if (coalCount < 12) {
    // Mine enough coal to smelt 12 raw copper
    await mineBlock(bot, "coal_ore", 12 - coalCount);
    bot.chat("Coal mined.");
  }

  // Smelt the 12 raw copper using the furnace and the available coal as fuel
  await smeltItem(bot, "raw_copper", "coal", 12);
  bot.chat("12 raw copper smelted.");
}
